The Frenet immersed finite element method for elliptic interface problems: An error analysis

This article presents an error analysis of the recently introduced Frenet immersed finite element (IFE) method. The Frenet IFE space employed in this method is constructed to be locally conforming to the function space of the associated weak form for the interface problem. This article further establishes a critical trace inequality for the Frenet IFE functions. These features enable us to prove that the Frenet IFE method converges optimally under mesh refinement in both $L^2$ and energy norms.

==> accompagning_code/functions/iso_functions.jl <==

function P⁻¹(xy,P,Jₚ,xy0)

    #xy0 is a guess

    guess=xy0;
    
    while norm(P(guess[1],guess[2])-xy)>1e-13
        guess=guess- Jₚ(guess[1],guess[2])\(P(guess[1],guess[2])-xy);
    end
    return guess;
end

function map_points_iso(xy,g,gp,gpp,initial_xi)

    #normal vector 
    normal=s->[0 1;-1 0]*gp(s)/norm(gp(s));
    normalp= s-> [0 1;-1 0]*(norm(gp(s))^(-1)*gpp(s) - dot(gp(s),gpp(s))/norm(gp(s))^3*gp(s)  );

    P=(η,ξ)-> g(ξ)+ η*normal(ξ); 



    Jₚ=(η,ξ)-> hcat(normal(ξ), gp(ξ)+ η*normalp(ξ)   ); #Jacobian of the transformation. 


   etaxi=[[0,initial_xi] for i=1:length(xy)]; 
   for k=1:length(xy) 
       etaxi[k]=P⁻¹(xy[k],P,Jₚ,etaxi[k]);
   end
   etas=[X[1] for X in etaxi];xis=[X[2] for X in etaxi];

   return etas, xis
end

function map_element_iso(elem,γ,γʼ,γʼʼ,initial_xi,n_points)
    xy=[[x,y] for x in range(elem[1],elem[2],n_points) for y in range(elem[3],elem[4],n_points) ];

    etas, xis=map_points_iso(xy,γ,γʼ,γʼʼ,initial_xi)
    return etas, xis
end


function map_boundary_iso(elem,γ,γʼ,γʼʼ,initial_xi,n_points)
    # n_points=20;
   xyb=[[x,elem[3]] for x in range(elem[1],elem[2],n_points) ];
   xyt=[[x,elem[4]] for x in range(elem[1],elem[2],n_points) ];
   xyl=[[elem[1],y] for y in range(elem[3],elem[4],n_points) ];
   xyr=[[elem[2],y] for y in range(elem[3],elem[4],n_points) ];

   xy=vcat(xyb,xyr,xyt[end:-1:1],xyl[end:-1:1]); #this makes the plot better (removes unecessary connections)

   etas, xis=map_points_iso(xy,γ,γʼ,γʼʼ,initial_xi)
   return etas, xis

end

function map_vertices_iso(elem,γ,γʼ,γʼʼ,initial_xi)
 
   xy=[[elem[1],elem[3]], [elem[2],elem[3]], [elem[2],elem[4]],[elem[1],elem[4]]]

   etas, xis=map_points_iso(xy,γ,γʼ,γʼʼ,initial_xi)
   return etas, xis
end

function DE_finder(elem,φ)

    DE_top=   bisection(t->φ((t,elem[4])),elem[1],elem[2],1e-15);
    DE_bottom= bisection(t->φ((t,elem[3])),elem[1],elem[2],1e-15)
    DE_right= bisection(t->φ((elem[2],t)),elem[3],elem[4],1e-15)
    DE_left=  bisection(t->φ((elem[1],t)),elem[3],elem[4],1e-15)


    DE=[];
    if DE_top!=[]
         push!(DE,[DE_top,elem[4]]); 
        end 
    if DE_bottom!=[] 
        push!(DE,[DE_bottom,elem[3]]); 
    end 
    if DE_right!=[] 
        push!(DE,[elem[2],DE_right]);
     end 
    if DE_left!=[] 
        push!(DE,[elem[1],DE_left]);
     end 

    return DE
end

function bisection(f,a,b,tol)

    if f(a)*f(b)>0
        return [];
    end
    
    while (b-a)>tol
        c=(a+b)/2;
        if f(c)==0
            break;
        end
        if f(a) *f(c)<0
            b=c;
        else
            a=c;
        end
    end
    return (a+b)/2;

end



function find_xi(g,gp,p,s_0,s_1)
    #find xi such that g(xi)=p, p is allowed to be a vector. 
    count=0;
    #gradient descent seems better than Newton, when I tried Newton, it went out of bounds

    #https://en.wikipedia.org/wiki/Gradient_descent

    #I do one step of Newton
    
    #possible initial guesses
    # possible_initial=range(s_0,s_1,30);
    i=argmin([norm(g(s)-p)] for s in range(s_0,s_1,30))
    s=s_0+(s_1-s_0)/30*i;

    if norm(g(s)-p)<=eps(1.0)
        return s
    end


    s1=s-norm(g(s)-p)^2/(2*dot(gp(s),g(s)-p)); #1 step of Newton


    residual=norm(g(s1)-p)
    cnt=1; #count
    while cnt<100 &&  residual>eps(10.0)
        #Gradient descent 

        s,s1=s1,s1-abs((s-s1)/((2*dot(gp(s),g(s)-p))-(2*dot(gp(s1),g(s1)-p))))*(2*dot(gp(s1),g(s1)-p))


        residual=norm(g(s1)-p)

        cnt+=1;
    end


    if cnt==100
        println("find_xi did not converge in 100 iterations")
        return 
    end

    return s1
end
